Action of $w_0$ on $V^L$: the special case of $\mathfrak{so}(1,n)$

In this note, we present an algorithm that allows to answer any individual instance of the following question. Let $G_{\mathbb{R}}$ be a semisimple real Lie group, and $V$ an irreducible representation of $G_{\mathbb{R}}$. How does the longest element $w_0$ of the restricted Weyl group $W$ act on the subspace $V^L$ of $V$ formed by vectors that are invariant by $L$, the centralizer of a maximal split torus of $G_{\mathbb{R}}$? This algorithm comprises two parts. First we describe a complete answer to this question in the particular case where $G_{\mathbb{R}} = \operatorname{SO}(1,n)$ for any $n \geq 2$. Then, for an arbitrary $G_{\mathbb{R}}$, we show that it suffices to do the computation in a well-chosen subgroup $S_{\mathbb{R}} \subset G_{\mathbb{R}}$ which is (up to isogeny) the product of several groups that are either compact, abelian or isomorphic to $\operatorname{SO}(1,n)$ for some $n \geq 2$.

==> anc/lie_code_common.txt <==
tot_sign(vec v; vec mask) =
  {loc res=1;
   for i=1 to size(v) do
     loc x = v[i]; loc p = mask[i];
     res = res * {if p == 0
                  then if x == 0 then 1 else 0 fi
                  else if p == 51
                       then if x == v[i+1] then 1 else 0 fi
                       else loc q = abs(p); loc s = p/q;
                            if x%q == 0 then s^(abs(x)/q) else 0 fi
                       fi
                  fi}
   od;
   res}

count_signature(pol p; vec mask) =
  {loc res=[0,0];
   for i=1 to length(p) do
     if tot_sign(expon(p,i), mask) == +1
       then res[1]+=coef(p,i)
       else if tot_sign(expon(p,i), mask) == -1
         then res[2]+=coef(p,i)
       fi
     fi
   od;
   res}


==> anc/lie_code_type_An.txt <==
resSU2_1 = res_mat([[0,1]], A2)
w0SU2_1(vec v) = count_signature(branch(v,A1T1,resSU2_1,A2),[-2,0])

resSL3R = res_mat([[1,1]], A2)
w0SL3R(vec v) = count_signature(branch(v,A1T1,resSL3R,A2),[-2,0])

################################################################################

resSU3_1 = res_mat([[1,0,0],
                    [0,0,1]], A3)
w0SU3_1(vec v) = count_signature(branch(v,A1A1T1,resSU3_1,A3),[0,-2,0])

resSU2_2 = res_mat([[1,1,1],
                    [0,1,0]], A3)
w0SU2_2(vec v) = count_signature(branch(v,A1A1T1,resSU2_2,A3),[-2,-2,0])

resSL4R = res_mat([[1,1,1],
                   [0,1,0]], A3)
w0SL4R(vec v) = count_signature(branch(v,A1A1T1,resSL4R,A3),[-2,-2,0])

resSL2H = res_mat([[0,1,0],
                   [1,0,0],
                   [0,0,1]], A3)
w0SL2H(vec v) = count_signature(branch(v,D3,resSL2H,A3),[2,51,-1])

################################################################################

resSU4_1 = res_mat([[1,0,0,0],
                    [0,1,0,0],
                    [0,0,0,1]], A4)
w0SU4_1(vec v) = count_signature(branch(v,A2A1T1,resSU4_1,A4),[0,0,-2,0])

resSU3_2 = res_mat([[0,1,1,1],
                    [0,0,1,0]], A4)
w0SU3_2(vec v) = count_signature(branch(v,A1A1T2,resSU3_2,A4),[-2,-2,0,0])

resSL5R = res_mat([[1,1,1,1],
                   [0,1,1,0]], A4)
w0SL5R(vec v) = count_signature(branch(v,A1A1T2,resSL5R,A4),[-2,-2,0,0])

################################################################################

resSU5_1 = res_mat([[1,0,0,0,0],
                    [0,1,0,0,0],
                    [0,0,1,0,0],
                    [0,0,0,0,1]], A5)
w0SU5_1(vec v) = count_signature(branch(v,A3A1T1,resSU5_1,A5),[0,0,0,-2,0])

resSU4_2 = res_mat([[1,0,0,0,0],
                    [0,0,1,1,1],
                    [0,0,0,1,0]], A5)
w0SU4_2(vec v) = count_signature(branch(v,A1A1A1T2,resSU4_2,A5),[0,-2,-2,0,0])

resSU3_3 = res_mat([[1,1,1,1,1],
                    [0,1,1,1,0],
                    [0,0,1,0,0]], A5)
w0SU3_3(vec v) = count_signature(branch(v,A1A1A1T2,resSU3_3,A5),[-2,-2,-2,0,0])

resSL6R = res_mat([[1,1,1,1,1],
                   [0,1,1,1,0],
                   [0,0,1,0,0]], A5)
w0SL6R(vec v) = count_signature(branch(v,A1A1A1T2,resSL6R,A5),[-2,-2,-2,0,0])

resSL3H = res_mat([[0,1,1,1,0],
                   [1,0,0,0,0],
                   [0,0,0,0,1],
                   [0,0,1,0,0]], A5)
w0SL3H(vec v) = count_signature(branch(v,D3A1T1,resSL3H,A5),[2,51,-1,0,0])

################################################################################

resSU6_1 = res_mat([[1,0,0,0,0,0],
                    [0,1,0,0,0,0],
                    [0,0,1,0,0,0],
                    [0,0,0,1,0,0],
                    [0,0,0,0,0,1]], A6)
w0SU6_1(vec v) = count_signature(branch(v,A4A1T1,resSU6_1,A6),[0,0,0,0,-2,0])

resSU5_2 = res_mat([[1,0,0,0,0,0],
                    [0,1,0,0,0,0],
                    [0,0,0,1,1,1],
                    [0,0,0,0,1,0]], A6)
w0SU5_2(vec v) = count_signature(branch(v,A2A1A1T2,resSU5_2,A6),[0,0,-2,-2,0,0])

resSU4_3 = res_mat([[0,1,1,1,1,1],
                    [0,0,1,1,1,0],
                    [0,0,0,1,0,0]], A6)
w0SU4_3(vec v) = count_signature(branch(v,A1A1A1T3,resSU4_3,A6),[-2,-2,-2,0,0,0])

resSL7R = res_mat([[1,1,1,1,1,1],
                   [0,1,1,1,1,0],
                   [0,0,1,1,0,0]], A6)
w0SL7R(vec v) = count_signature(branch(v,A1A1A1T3,resSL7R,A6),[-2,-2,-2,0,0,0])

################################################################################

resSU7_1 = res_mat([[1,0,0,0,0,0,0],
                    [0,1,0,0,0,0,0],
                    [0,0,1,0,0,0,0],
                    [0,0,0,1,0,0,0],
                    [0,0,0,0,1,0,0],
                    [0,0,0,0,0,0,1]], A7)
w0SU7_1(vec v) = count_signature(branch(v,A5A1T1,resSU7_1,A7),[0,0,0,0,0,-2,0])

resSU6_2 = res_mat([[1,0,0,0,0,0,0],
                    [0,1,0,0,0,0,0],
                    [0,0,1,0,0,0,0],
                    [0,0,0,0,1,1,1],
                    [0,0,0,0,0,1,0]], A7)
w0SU6_2(vec v) = count_signature(branch(v,A3A1A1T2,resSU6_2,A7),[0,0,0,-2,-2,0,0])

resSU5_3 = res_mat([[1,0,0,0,0,0,0],
                    [0,0,1,1,1,1,1],
                    [0,0,0,1,1,1,0],
                    [0,0,0,0,1,0,0]], A7)
w0SU5_3(vec v) = count_signature(branch(v,A1A1A1A1T3,resSU5_3,A7),[0,-2,-2,-2,0,0,0])

resSU4_4 = res_mat([[1,1,1,1,1,1,1],
                    [0,1,1,1,1,1,0],
                    [0,0,1,1,1,0,0],
                    [0,0,0,1,0,0,0]], A7)
w0SU4_4(vec v) = count_signature(branch(v,A1A1A1A1T3,resSU4_4,A7),[-2,-2,-2,-2,0,0,0])

resSL8R = res_mat([[1,1,1,1,1,1,1],
                   [0,1,1,1,1,1,0],
                   [0,0,1,1,1,0,0],
                   [0,0,0,1,0,0,0]], A7)
w0SL8R(vec v) = count_signature(branch(v,A1A1A1A1T3,resSL8R,A7),[-2,-2,-2,-2,0,0,0])

resSL4H = res_mat([[0,1,1,1,1,1,0],
                   [1,0,0,0,0,0,0],
                   [0,0,0,0,0,0,1],
                   [0,0,0,1,0,0,0],
                   [0,0,1,0,0,0,0],
                   [0,0,0,0,1,0,0]], A7)
w0SL4H(vec v) = count_signature(branch(v,D3D3T1,resSL4H,A7),[2,51,-1,2,51,-1,0])

################################################################################

resSU8_1 = res_mat([[1,0,0,0,0,0,0,0],
                    [0,1,0,0,0,0,0,0],
                    [0,0,1,0,0,0,0,0],
                    [0,0,0,1,0,0,0,0],
                    [0,0,0,0,1,0,0,0],
                    [0,0,0,0,0,1,0,0],
                    [0,0,0,0,0,0,0,1]], A8)
w0SU8_1(vec v) = count_signature(branch(v,A6A1T1,resSU8_1,A8),[0,0,0,0,0,0,-2,0])

resSU7_2 = res_mat([[1,0,0,0,0,0,0,0],
                    [0,1,0,0,0,0,0,0],
                    [0,0,1,0,0,0,0,0],
                    [0,0,0,1,0,0,0,0],
                    [0,0,0,0,0,1,1,1],
                    [0,0,0,0,0,0,1,0]], A8)
w0SU7_2(vec v) = count_signature(branch(v,A4A1A1T2,resSU7_2,A8),[0,0,0,0,-2,-2,0,0])

resSU6_3 = res_mat([[1,0,0,0,0,0,0,0],
                    [0,1,0,0,0,0,0,0],
                    [0,0,0,1,1,1,1,1],
                    [0,0,0,0,1,1,1,0],
                    [0,0,0,0,0,1,0,0]], A8)
w0SU6_3(vec v) = count_signature(branch(v,A2A1A1A1T3,resSU6_3,A8),[0,0,-2,-2,-2,0,0,0])

resSU5_4 = res_mat([[0,1,1,1,1,1,1,1],
                    [0,0,1,1,1,1,1,0],
                    [0,0,0,1,1,1,0,0],
                    [0,0,0,0,1,0,0,0]], A8)
w0SU5_4(vec v) = count_signature(branch(v,A1A1A1A1T4,resSU5_4,A8),[-2,-2,-2,-2,0,0,0,0])

resSL9R = res_mat([[1,1,1,1,1,1,1,1],
                   [0,1,1,1,1,1,1,0],
                   [0,0,1,1,1,1,0,0],
                   [0,0,0,1,1,0,0,0]], A8)
w0SL9R(vec v) = count_signature(branch(v,A1A1A1A1T4,resSL9R,A8),[-2,-2,-2,-2,0,0,0,0])

################################################################################

resSL5H = res_mat([[0,1,1,1,1,1,1,1,0],
                   [1,0,0,0,0,0,0,0,0],
                   [0,0,0,0,0,0,0,0,1],
                   [0,0,0,1,1,1,0,0,0],
                   [0,0,1,0,0,0,0,0,0],
                   [0,0,0,0,0,0,1,0,0],
                   [0,0,0,0,1,0,0,0,0]], A9)
w0SL5H(vec v) = count_signature(branch(v,D3D3A1T2,resSL5H,A9),[2,51,-1,2,51,-1,0,0,0])


==> anc/lie_code_type_Bn.txt <==
resSO2_1 = res_mat([[1]], B1)
w0SO2_1(vec v) = count_signature(branch(v,B1,resSO2_1,B1),[-2])

############################################################

resSO4_1 = res_mat([[1,0],
                    [0,1]], B2)
w0SO4_1(vec v) = count_signature(branch(v,B2,resSO4_1,B2),[2,-2])

resSO3_2 = res_mat([[1,0],
                    [1,2]], B2)
w0SO3_2(vec v) = count_signature(branch(v,A1A1,resSO3_2,B2),[-2,-2])

############################################################

resSO6_1 = res_mat([[1,0,0],
                    [0,1,0],
                    [0,0,1]], B3)
w0SO6_1(vec v) = count_signature(branch(v,B3,resSO6_1,B3),[2,-1,0])

resSO5_2 = res_mat([[1,0,0],
                    [1,2,2],
                    [0,0,1]], B3)
w0SO5_2(vec v) = count_signature(branch(v,A1A1B1,resSO5_2,B3),[-2,-2,0])

resSO4_3 = res_mat([[1,0,0],
                    [1,2,2],
                    [0,0,1]], B3)
w0SO4_3(vec v) = count_signature(branch(v,A1A1A1,resSO4_3,B3),[-2,-2,-2])

############################################################

resSO8_1 = res_mat([[1,0,0,0],
                    [0,1,0,0],
                    [0,0,1,0],
                    [0,0,0,1]], B4)
w0SO8_1(vec v) = count_signature(branch(v,B4,resSO8_1,B4),[2,-1,0,0])

resSO7_2 = res_mat([[1,0,0,0],
                    [1,2,2,2],
                    [0,0,1,0],
                    [0,0,0,1]], B4)
w0SO7_2(vec v) = count_signature(branch(v,A1A1B2,resSO7_2,B4),[-2,-2,0,0])

resSO6_3 = res_mat([[1,0,0,0],
                    [1,2,2,2],
                    [0,0,1,0],
                    [0,0,0,1]], B4)
w0SO6_3(vec v) = count_signature(branch(v,A1A1B2,resSO6_3,B4),[-2,-2,2,-2])

resSO5_4 = res_mat([[1,0,0,0],
                    [1,2,2,2],
                    [0,0,1,0],
                    [0,0,1,2]], B4)
w0SO5_4(vec v) = count_signature(branch(v,A1A1A1A1,resSO5_4,B4),[-2,-2,-2,-2])

############################################################

resSO10_1 = res_mat([[1,0,0,0,0],
                     [0,1,0,0,0],
                     [0,0,1,0,0],
                     [0,0,0,1,0],
                     [0,0,0,0,1]], B5)
w0SO10_1(vec c) = count_signature(branch(v,B5,resSO10_1,B5),[2,-1,0,0,0])

resSO9_2 = res_mat([[1,0,0,0,0],
                    [1,2,2,2,2],
                    [0,0,1,0,0],
                    [0,0,0,1,0],
                    [0,0,0,0,1]], B5)
w0SO9_2(vec v) = count_signature(branch(v,A1A1B3,resSO9_2,B5),[-2,-2,0,0,0])

resSO8_3 = res_mat([[1,0,0,0,0],
                    [1,2,2,2,2],
                    [0,0,1,0,0],
                    [0,0,0,1,0],
                    [0,0,0,0,1]], B5)
w0SO8_3(vec v) = count_signature(branch(v,A1A1B3,resSO8_3,B5),[-2,-2,2,-1,0])

resSO7_4 = res_mat([[1,0,0,0,0],
                    [1,2,2,2,2],
                    [0,0,1,0,0],
                    [0,0,1,2,2],
                    [0,0,0,0,1]], B5)
w0SO7_4(vec v) = count_signature(branch(v,A1A1A1A1B1,resSO7_4,B5),[-2,-2,-2,-2,0])

resSO6_5 = res_mat([[1,0,0,0,0],
                    [1,2,2,2,2],
                    [0,0,1,0,0],
                    [0,0,1,2,2],
                    [0,0,0,0,1]], B5)
w0SO6_5(vec v) = count_signature(branch(v,A1A1A1A1A1,resSO6_5,B5),[-2,-2,-2,-2,-2])

############################################################

resSO12_1 = res_mat([[1,0,0,0,0,0],
                     [0,1,0,0,0,0],
                     [0,0,1,0,0,0],
                     [0,0,0,1,0,0],
                     [0,0,0,0,1,0],
                     [0,0,0,0,0,1]], B6)
w0SO12_1(vec c) = count_signature(branch(v,B6,resSO12_1,B6),[2,-1,0,0,0,0])

resSO11_2 = res_mat([[1,0,0,0,0,0],
                     [1,2,2,2,2,2],
                     [0,0,1,0,0,0],
                     [0,0,0,1,0,0],
                     [0,0,0,0,1,0],
                     [0,0,0,0,0,1]], B6)
w0SO11_2(vec v) = count_signature(branch(v,A1A1B4,resSO11_2,B6),[-2,-2,0,0,0,0])

resSO10_3 = res_mat([[1,0,0,0,0,0],
                     [1,2,2,2,2,2],
                     [0,0,1,0,0,0],
                     [0,0,0,1,0,0],
                     [0,0,0,0,1,0],
                     [0,0,0,0,0,1]], B6)
w0SO10_3(vec v) = count_signature(branch(v,A1A1B4,resSO10_3,B6),[-2,-2,2,-1,0,0])

resSO9_4 = res_mat([[1,0,0,0,0,0],
                    [1,2,2,2,2,2],
                    [0,0,1,0,0,0],
                    [0,0,1,2,2,2],
                    [0,0,0,0,1,0],
                    [0,0,0,0,0,1]], B6)
w0SO9_4(vec v) = count_signature(branch(v,A1A1A1A1B2,resSO9_4,B6),[-2,-2,-2,-2,0,0])

resSO8_5 = res_mat([[1,0,0,0,0,0],
                    [1,2,2,2,2,2],
                    [0,0,1,0,0,0],
                    [0,0,1,2,2,2],
                    [0,0,0,0,1,0],
                    [0,0,0,0,0,1]], B6)
w0SO8_5(vec v) = count_signature(branch(v,A1A1A1A1B2,resSO8_5,B6),[-2,-2,-2,-2,2,-2])

resSO7_6 = res_mat([[1,0,0,0,0,0],
                    [1,2,2,2,2,2],
                    [0,0,1,0,0,0],
                    [0,0,1,2,2,2],
                    [0,0,0,0,1,0],
                    [0,0,0,0,1,2]], B6)
w0SO7_6(vec v) = count_signature(branch(v,A1A1A1A1A1A1,resSO7_6,B6),[-2,-2,-2,-2,-2,-2])


==> anc/lie_code_type_Cn.txt <==
resSp1R = res_mat([[1]], C1)
w0Sp1R(vec v) = count_signature(branch(v,A1,resSp1R,C1),[-2])

############################################################

resSp2R = res_mat([[2,1],
                   [0,1]], C2)
w0Sp2R(vec v) = count_signature(branch(v,A1A1,resSp2R,C2),[-2,-2])



resSp1_1 = res_mat([[1,0],
                    [0,1]], C2)
w0Sp1_1(vec v) = count_signature(branch(v,C2,resSp1_1,C2),[-2,2])

############################################################

resSp3R = res_mat([[2,2,1],
                   [0,2,1],
                   [0,0,1]], C3)
w0Sp3R(vec v) = count_signature(branch(v,A1A1A1,resSp3R,C3),[-2,-2,-2])



resSp2_1 = res_mat([[1,0,0],
                    [0,2,1],
                    [0,0,1]], C3)
w0Sp2_1(vec v) = count_signature(branch(v,C2C1,resSp2_1,C3),[-2,2,0])

############################################################

resSp4R = res_mat([[2,2,2,1],
                   [0,2,2,1],
                   [0,0,2,1],
                   [0,0,0,1]], C4)
w0Sp4R(vec v) = count_signature(branch(v,A1A1A1A1,resSp4R,C4),[-2,-2,-2,-2])



resSp3_1 = res_mat([[1,0,0,0],
                    [0,2,2,1],
                    [0,0,1,0],
                    [0,0,0,1], C4)
w0Sp3_1(vec v) = count_signature(branch(v,C2C2,resSp3_1,C4),[-2,2,0,0])

resSp2_2 = res_mat([[1,0,0,0],
                    [0,2,2,1],
                    [0,0,1,0],
                    [0,0,0,1], C4)
w0Sp2_2(vec v) = count_signature(branch(v,C2C2,resSp2_2,C4),[-2,2,-2,2])

############################################################

resSp5R = res_mat([[2,2,2,2,1],
                   [0,2,2,2,1],
                   [0,0,2,2,1],
                   [0,0,0,2,1],
                   [0,0,0,0,1]], C5)
w0Sp5R(vec v) = count_signature(branch(v,A1A1A1A1A1,resSp5R,C5),[-2,-2,-2,-2,-2])



resSp4_1 = res_mat([[1,0,0,0,0],
                    [0,2,2,2,1],
                    [0,0,1,0,0],
                    [0,0,0,1,0],
                    [0,0,0,0,1]], C5)
w0Sp4_1(vec v) = count_signature(branch(v,C2C3,resSp4_1,C5),[-2,2,0,0,0])

resSp3_2 = res_mat([[1,0,0,0,0],
                    [0,2,2,2,1],
                    [0,0,1,0,0],
                    [0,0,0,2,1],
                    [0,0,0,0,1]], C5)
w0Sp3_2(vec v) = count_signature(branch(v,C2C2C1,resSp3_2,C5),[-2,2,-2,2,0])

############################################################

resSp6R = res_mat([[2,2,2,2,2,1],
                   [0,2,2,2,2,1],
                   [0,0,2,2,2,1],
                   [0,0,0,2,2,1],
                   [0,0,0,0,2,1],
                   [0,0,0,0,0,1]], C6)
w0Sp6R(vec v) = count_signature(branch(v,A1A1A1A1A1A1,resSp6R,C6),[-2,-2,-2,-2,-2,-2])



resSp5_1 = res_mat([[1,0,0,0,0,0],
                    [0,2,2,2,2,1],
                    [0,0,1,0,0,0],
                    [0,0,0,1,0,0],
                    [0,0,0,0,1,0],
                    [0,0,0,0,0,1]], C6)
w0Sp5_1(vec v) = count_signature(branch(v,C2C4,resSp5_1,C6),[-2,2,0,0,0,0])

resSp4_2 = res_mat([[1,0,0,0,0,0],
                    [0,2,2,2,2,1],
                    [0,0,1,0,0,0],
                    [0,0,0,2,2,1],
                    [0,0,0,0,1,0],
                    [0,0,0,0,0,1]], C6)
w0Sp4_2(vec v) = count_signature(branch(v,C2C2C2,resSp4_2,C6),[-2,2,-2,2,0,0])

resSp3_3 = res_mat([[1,0,0,0,0,0],
                    [0,2,2,2,2,1],
                    [0,0,1,0,0,0],
                    [0,0,0,2,2,1],
                    [0,0,0,0,1,0],
                    [0,0,0,0,0,1]], C6)
w0Sp3_3(vec v) = count_signature(branch(v,C2C2C2,resSp3_3,C6),[-2,2,-2,2,-2,2])

############################################################

resSp7R = res_mat([[2,2,2,2,2,2,1],
                   [0,2,2,2,2,2,1],
                   [0,0,2,2,2,2,1],
                   [0,0,0,2,2,2,1],
                   [0,0,0,0,2,2,1],
                   [0,0,0,0,0,2,1],
                   [0,0,0,0,0,0,1]], C7)
w0Sp7R(vec v) = count_signature(branch(v,A1A1A1A1A1A1A1,resSp7R,C7),[-2,-2,-2,-2,-2,-2,-2])



resSp6_1 = res_mat([[1,0,0,0,0,0,0],
                    [0,2,2,2,2,2,1],
                    [0,0,1,0,0,0,0],
                    [0,0,0,1,0,0,0],
                    [0,0,0,0,1,0,0],
                    [0,0,0,0,0,1,0],
                    [0,0,0,0,0,0,1]], C7)
w0Sp6_1(vec v) = count_signature(branch(v,C2C5,resSp6_1,C7),[-2,2,0,0,0,0,0])

resSp5_2 = res_mat([[1,0,0,0,0,0,0],
                    [0,2,2,2,2,2,1],
                    [0,0,1,0,0,0,0],
                    [0,0,0,2,2,2,1],
                    [0,0,0,0,1,0,0],
                    [0,0,0,0,0,1,0],
                    [0,0,0,0,0,0,1]], C7)
w0Sp5_2(vec v) = count_signature(branch(v,C2C2C3,resSp5_2,C7),[-2,2,-2,2,0,0,0])

resSp4_3 = res_mat([[1,0,0,0,0,0,0],
                    [0,2,2,2,2,2,1],
                    [0,0,1,0,0,0,0],
                    [0,0,0,2,2,2,1],
                    [0,0,0,0,1,0,0],
                    [0,0,0,0,0,2,1],
                    [0,0,0,0,0,0,1]], C7)
w0Sp4_3(vec v) = count_signature(branch(v,C2C2C2C1,resSp4_3,C7),[-2,2,-2,2,-2,2,0])

############################################################

resSp8R = res_mat([[2,2,2,2,2,2,2,1],
                   [0,2,2,2,2,2,2,1],
                   [0,0,2,2,2,2,2,1],
                   [0,0,0,2,2,2,2,1],
                   [0,0,0,0,2,2,2,1],
                   [0,0,0,0,0,2,2,1],
                   [0,0,0,0,0,0,2,1],
                   [0,0,0,0,0,0,0,1]], C8)
w0Sp8R(vec v) = count_signature(branch(v,A1A1A1A1A1A1A1A1,resSp8R,C8),[-2,-2,-2,-2,-2,-2,-2,-2])



resSp7_1 = res_mat([[1,0,0,0,0,0,0,0],
                    [0,2,2,2,2,2,2,1],
                    [0,0,1,0,0,0,0,0],
                    [0,0,0,1,0,0,0,0],
                    [0,0,0,0,1,0,0,0],
                    [0,0,0,0,0,1,0,0],
                    [0,0,0,0,0,0,1,0],
                    [0,0,0,0,0,0,0,1]], C8)
w0Sp7_1(vec v) = count_signature(branch(v,C2C6,resSp7_1,C8),[-2,2,0,0,0,0,0,0])

resSp6_2 = res_mat([[1,0,0,0,0,0,0,0],
                    [0,2,2,2,2,2,2,1],
                    [0,0,1,0,0,0,0,0],
                    [0,0,0,2,2,2,2,1],
                    [0,0,0,0,1,0,0,0],
                    [0,0,0,0,0,1,0,0],
                    [0,0,0,0,0,0,1,0],
                    [0,0,0,0,0,0,0,1]], C8)
w0Sp6_2(vec v) = count_signature(branch(v,C2C2C4,resSp6_2,C8),[-2,2,-2,2,0,0,0,0])

resSp5_3 = res_mat([[1,0,0,0,0,0,0,0],
                    [0,2,2,2,2,2,2,1],
                    [0,0,1,0,0,0,0,0],
                    [0,0,0,2,2,2,2,1],
                    [0,0,0,0,1,0,0,0],
                    [0,0,0,0,0,2,2,1],
                    [0,0,0,0,0,0,1,0],
                    [0,0,0,0,0,0,0,1]], C8)
w0Sp5_3(vec v) = count_signature(branch(v,C2C2C2C2,resSp5_3,C8),[-2,2,-2,2,-2,2,0,0])

resSp4_4 = res_mat([[1,0,0,0,0,0,0,0],
                    [0,2,2,2,2,2,2,1],
                    [0,0,1,0,0,0,0,0],
                    [0,0,0,2,2,2,2,1],
                    [0,0,0,0,1,0,0,0],
                    [0,0,0,0,0,2,2,1],
                    [0,0,0,0,0,0,1,0],
                    [0,0,0,0,0,0,0,1]], C8)
w0Sp4_4(vec v) = count_signature(branch(v,C2C2C2C2,resSp4_4,C8),[-2,2,-2,2,-2,2,-2,2])


==> anc/lie_code_type_Dn.txt <==
resSO5_1 = res_mat([[1,0,0],
                    [0,1,0],
                    [0,0,1]], D3)
w0SO5_1(vec v) = count_signature(branch(v,D3,resSO5_1,D3),[2,51,-1])

resSO4_2 = res_mat([[1,0,0],
                    [1,1,1]], D3)
w0SO4_2(vec v) = count_signature(branch(v,A1A1T1,resSO4_2,D3),[-2,-2,0])

resSO3_3 = res_mat([[1,0,0],
                    [1,1,1]], D3)
w0SO3_3(vec v) = count_signature(branch(v,A1A1T1,resSO3_3,D3),[-2,-2,0])



resSOStar6 = res_mat([[1,0,0],
                      [1,1,1]], D3)
w0SOStar6(vec v) = count_signature(branch(v,A1A1T1,resSOStar6,D3),[-2,0,0])

############################################################

resSO7_1 = res_mat([[1,0,0,0],
                    [0,1,0,0],
                    [0,0,1,0],
                    [0,0,0,1]], D4)
w0SO7_1(vec v) = count_signature(branch(v,D4,resSO7_1,D4),[2,-1,0,0])

resSO6_2 = res_mat([[1,0,0,0],
                    [1,2,1,1],
                    [0,0,1,0],
                    [0,0,0,1]], D4)
w0SO6_2(vec v) = count_signature(branch(v,A1A1A1A1,resSO6_2,D4),[-2,-2,0,0])

resSO5_3 = res_mat([[1,0,0,0],
                    [1,2,1,1],
                    [0,0,1,0],
                    [0,0,0,1]], D4)
w0SO5_3(vec v) = count_signature(branch(v,A1A1A1A1,resSO5_3,D4),[-2,-2,-2,-2])

resSO4_4 = res_mat([[1,0,0,0],
                    [1,2,1,1],
                    [0,0,1,0],
                    [0,0,0,1]], D4)
w0SO4_4(vec v) = count_signature(branch(v,A1A1A1A1,resSO4_4,D4),[-2,-2,-2,-2])



resSOStar8 = res_mat([[1,0,0,0],
                      [1,2,1,1],
                      [0,0,1,0],
                      [0,0,0,1]], D4)
w0SOStar8(vec v) = count_signature(branch(v,A1A1A1A1,resSO4_4,D4),[-2,0,-2,0])

############################################################

resSO9_1 = res_mat([[1,0,0,0,0],
                    [0,1,0,0,0],
                    [0,0,1,0,0],
                    [0,0,0,1,0],
                    [0,0,0,0,1]], D5)
w0SO9_1(vec v) = count_signature(branch(v,D5,resSO9_1,D5),[2,-1,0,0,0])

resSO8_2 = res_mat([[1,0,0,0,0],
                    [1,2,2,1,1],
                    [0,0,1,0,0],
                    [0,0,0,1,0],
                    [0,0,0,0,1]], D5)
w0SO8_2(vec v) = count_signature(branch(v,A1A1D3,resSO8_2,D5),[-2,-2,0,0,0])

resSO7_3 = res_mat([[1,0,0,0,0],
                    [1,2,2,1,1],
                    [0,0,1,0,0],
                    [0,0,0,1,0],
                    [0,0,0,0,1]], D5)
w0SO7_3(vec v) = count_signature(branch(v,A1A1D3,resSO7_3,D5),[-2,-2,2,51,-1])

resSO6_4 = res_mat([[1,0,0,0,0],
                    [1,2,2,1,1],
                    [0,0,1,0,0],
                    [0,0,1,1,1]], D5)
w0SO6_4(vec v) = count_signature(branch(v,A1A1A1A1T1,resSO6_4,D5),[-2,-2,-2,-2,0])

resSO5_5 = res_mat([[1,0,0,0,0],
                    [1,2,2,1,1],
                    [0,0,1,0,0],
                    [0,0,1,1,1]], D5)
w0SO5_5(vec v) = count_signature(branch(v,A1A1A1A1T1,resSO5_5,D5),[-2,-2,-2,-2,0])



resSOStar10 = res_mat([[1,0,0,0,0],
                      [1,2,2,1,1],
                      [0,0,1,0,0],
                      [0,0,1,1,1]], D5)
w0SOStar10(vec v) = count_signature(branch(v,A1A1A1A1T1,resSOStar10,D5),[-2,0,-2,0,0])

############################################################

resSO11_1 = res_mat([[1,0,0,0,0,0],
                     [0,1,0,0,0,0],
                     [0,0,1,0,0,0],
                     [0,0,0,1,0,0],
                     [0,0,0,0,1,0],
                     [0,0,0,0,0,1]], D6)
w0SO11_1(vec v) = count_signature(branch(v,D6,resSO11_1,D6),[2,-1,0,0,0,0])

resSO10_2 = res_mat([[1,0,0,0,0,0],
                     [1,2,2,2,1,1],
                     [0,0,1,0,0,0],
                     [0,0,0,1,0,0],
                     [0,0,0,0,1,0],
                     [0,0,0,0,0,1]], D6)
w0SO10_2(vec v) = count_signature(branch(v,A1A1D4,resSO10_2,D6),[-2,-2,0,0,0,0])

resSO9_3 = res_mat([[1,0,0,0,0,0],
                    [1,2,2,2,1,1],
                    [0,0,1,0,0,0],
                    [0,0,0,1,0,0],
                    [0,0,0,0,1,0],
                    [0,0,0,0,0,1]], D6)
w0SO9_3(vec v) = count_signature(branch(v,A1A1D4,resSO9_3,D6),[-2,-2,2,-1,0,0])

resSO8_4 = res_mat([[1,0,0,0,0,0],
                    [1,2,2,2,1,1],
                    [0,0,1,0,0,0],
                    [0,0,1,2,1,1],
                    [0,0,0,0,1,0],
                    [0,0,0,0,0,1]], D6)
w0SO8_4(vec v) = count_signature(branch(v,A1A1A1A1A1A1,resSO8_4,D6),[-2,-2,-2,-2,0,0])

resSO7_5 = res_mat([[1,0,0,0,0,0],
                    [1,2,2,2,1,1],
                    [0,0,1,0,0,0],
                    [0,0,1,2,1,1],
                    [0,0,0,0,1,0],
                    [0,0,0,0,0,1]], D6)
w0SO7_5(vec v) = count_signature(branch(v,A1A1A1A1A1A1,resSO7_5,D6),[-2,-2,-2,-2,-2,-2])

resSO6_6 = res_mat([[1,0,0,0,0,0],
                    [1,2,2,2,1,1],
                    [0,0,1,0,0,0],
                    [0,0,1,2,1,1],
                    [0,0,0,0,1,0],
                    [0,0,0,0,0,1]], D6)
w0SO6_6(vec v) = count_signature(branch(v,A1A1A1A1A1A1,resSO6_6,D6),[-2,-2,-2,-2,-2,-2])



resSOStar12 = res_mat([[1,0,0,0,0,0],
                       [1,2,2,2,1,1],
                       [0,0,1,0,0,0],
                       [0,0,1,2,1,1],
                       [0,0,0,0,1,0],
                       [0,0,0,0,0,1]], D6)
w0SOStar12(vec v) = count_signature(branch(v,A1A1A1A1A1A1,resSOStar12,D6),[-2,0,-2,0,-2,0])


==> anc/lie_code_type_EFG.txt <==
resE6I = res_mat([[0,0,0,1,0,0],
                  [0,0,1,1,1,0],
                  [1,0,1,1,1,1],
                  [1,2,2,3,2,1]], E6)
w0E6I(vec v) = count_signature(branch(v,A1A1A1A1T2,resE6I,E6),[-2,-2,-2,-2,0,0])

resE6II = res_mat([[0,0,0,1,0,0],
                   [0,0,1,1,1,0],
                   [1,0,1,1,1,1],
                   [1,2,2,3,2,1]], E6)
w0E6II(vec v) = count_signature(branch(v,A1A1A1A1T2,resE6II,E6),[-2,-2,-2,-2,0,0])

resE6III = res_mat([[1,0,1,1,1,1],
                    [1,2,2,3,2,1],
                    [0,1,0,0,0,0],
                    [0,0,1,0,0,0],
                    [0,0,0,1,0,0]], E6)
w0E6III(vec v) = count_signature(branch(v,A1A1A3T1,resE6III,E6),[-2,-2,0,0,0,0])

resE6IV = res_mat([[1,2,2,3,2,1],
                   [0,1,0,0,0,0],
                   [0,0,0,1,0,0],
                   [0,0,1,0,0,0],
                   [0,0,0,0,1,0]], E6)
w0E6IV(vec v) = count_signature(branch(v,D5T1,resE6IV,E6),[2,-1,0,0,0,0])

############################################################

resE7V = res_mat([[0,1,0,0,0,0,0],
                  [0,0,1,0,0,0,0],
                  [0,1,1,2,1,0,0],
                  [0,0,0,0,1,0,0],
                  [0,1,1,2,2,2,1],
                  [0,0,0,0,0,0,1],
                  [2,2,3,4,3,2,1]], E7)
w0E7V(vec v) = count_signature(branch(v,A1A1A1A1A1A1A1,resE7V,E7),[-2,-2,-2,-2,-2,-2,-2])

resE7VI = res_mat([[0,0,1,0,0,0,0],
                   [0,1,1,2,1,0,0],
                   [0,1,1,2,2,2,1],
                   [2,2,3,4,3,2,1],
                   [0,1,0,0,0,0,0],
                   [0,0,0,0,1,0,0],
                   [0,0,0,0,0,0,1]], E7)
w0E7VI(vec v) = count_signature(branch(v,A1A1A1A1A1A1A1,resE7VI,E7),[-2,-2,-2,-2,0,0,0])

resE7VII = res_mat([[0,0,0,0,0,0,1],
                    [0,1,1,2,2,2,1],
                    [2,2,3,4,3,2,1],
                    [0,0,1,0,0,0,0],
                    [0,0,0,1,0,0,0],
                    [0,1,0,0,0,0,0],
                    [0,0,0,0,1,0,0]], E7)
w0E7VII(vec v) = count_signature(branch(v,A1A1A1D4,resE7VII,E7),[-2,-2,-2,0,0,0,0])

############################################################

resE8VIII = res_mat([[0,1,0,0,0,0,0,0],
                     [0,0,1,0,0,0,0,0],
                     [0,1,1,2,1,0,0,0],
                     [0,0,0,0,1,0,0,0],
                     [0,1,1,2,2,2,1,0],
                     [0,0,0,0,0,0,1,0],
                     [2,3,4,6,5,4,3,2],
                     [2,2,3,4,3,2,1,0]], E8)
w0E8VIII(vec v) = count_signature(branch(v,A1A1A1A1A1A1A1A1,res8VIII,E8),[-2,-2,-2,-2,-2,-2,-2,-2])

resE8IX = res_mat([[0,0,0,0,0,0,1,0],
                   [0,1,1,2,2,2,1,0],
                   [2,2,3,4,3,2,1,0],
                   [2,3,4,6,5,4,3,2],
                   [0,0,1,0,0,0,0,0],
                   [0,0,0,1,0,0,0,0],
                   [0,1,0,0,0,0,0,0],
                   [0,0,0,0,1,0,0,0]], E8)
w0E8IX(vec v) = count_signature(branch(v,A1A1A1A1D4,resE8IX,E8),[-2,-2,-2,-2,0,0,0,0])

############################################################

resF4I = res_mat([[0,1,0,0],
                  [0,1,2,0],
                  [0,1,2,2],
                  [2,3,4,2]], F4)
w0F4I(vec v) = count_signature(branch(v,A1A1A1A1,resF4I,F4),[-2,-2,-2,-2])

resF4II = res_mat([[0,1,2,2],
                   [1,0,0,0],
                   [0,1,0,0],
                   [0,0,1,0]], F4)
w0F4II(vec v) = count_signature(branch(v,B4,resF4II,F4),[2,-1,0,0])

############################################################

resG2 = res_mat([[1,0],
                 [3,2]], G2)
w0G2(vec v) = count_signature(branch(v,A1A1,resG2,G2),[-2,-2])

